Pymanopt: A Python Toolbox for Optimization on Manifolds using Automatic Differentiation

Optimization on manifolds is a class of methods for optimization of an objective function, subject to constraints which are smooth, in the sense that the set of points which satisfy the constraints admits the structure of a differentiable manifold. While many optimization problems are of the described form, technicalities of differential geometry and the laborious calculation of derivatives pose a significant barrier for experimenting with these methods. We introduce Pymanopt (available at https://pymanopt.github.io), a toolbox for optimization on manifolds, implemented in Python, that---similarly to the Manopt Matlab toolbox---implements several manifold geometries and optimization algorithms. Moreover, we lower the barriers to users further by using automated differentiation for calculating derivative information, saving users time and saving them from potential calculation and implementation errors.

==> example.py <==
from pymanopt.manifolds import PSDFixedRank
import autograd.numpy as np
from pymanopt import Problem
from pymanopt.solvers import TrustRegions

# Let A be a (n x n) matrix to be approximated

# (a) Instantiation of a manifold
# points on the manifold are parameterized as YY^T
# where Y is a matrix of size n x k
manifold = PSDFixedRank(A.shape[0], k)
# (b) Definition of a cost function (here using autograd.numpy)
def cost(Y):
    S = np.dot(Y, Y.T)
    delta = .5
    return np.sum(np.sqrt((S - A)**2 + delta**2) - delta)
# define the Pymanopt problem
problem = Problem(manifold=manifold, cost=cost)
# (c) Instantiation of a Pymanopt solver
solver = TrustRegions()

# let Pymanopt do the rest
Y = solver.solve(problem)
S = np.dot(Y, Y.T)

